Enhancing Cross-lingual Natural Language Inference by Soft Prompting with Multilingual Verbalizer

Cross-lingual natural language inference is a fundamental problem in cross-lingual language understanding. Many recent works have used prompt learning to address the lack of annotated parallel corpora in XNLI. However, these methods adopt discrete prompting by simply translating the templates to the target language and need external expert knowledge to design the templates. Besides, discrete prompts of human-designed template words are not trainable vectors and can not be migrated to target languages in the inference stage flexibly. In this paper, we propose a novel Soft prompt learning framework with the Multilingual Verbalizer (SoftMV) for XNLI. SoftMV first constructs cloze-style question with soft prompts for the input sample. Then we leverage bilingual dictionaries to generate an augmented multilingual question for the original question. SoftMV adopts a multilingual verbalizer to align the representations of original and augmented multilingual questions into the same semantic space with consistency regularization. Experimental results on XNLI demonstrate that SoftMV can achieve state-of-the-art performance and significantly outperform the previous methods under the few-shot and full-shot cross-lingual transfer settings.

==> plt.py <==
import matplotlib.pyplot as plt
import numpy as np

fig, ax = plt.subplots(figsize=(6, 3))  # Create a figure containing a single axes.
ax.plot([2,3,4,5,6,7,8,9,10], [45.1, 45.2, 45.3, 42.4, 41.7, 40.9, 40.6, 40.4,  40.4], color='r', marker='^');  # Plot some data on the axes.

ax.set_xlabel('The length of soft prompts')  # Add an x-label to the axes.
ax.set_ylabel('Accuracy')  # Add a y-label to the axes.
# ax.tick_params(axis='x', labelsize=6)
# ax.tick_params(axis='y', labelsize=6)
ax.grid()

# plt.show()
fig.savefig('/Users/shuang/Downloads/length.pdf',dpi=600,format='pdf', bbox_inches='tight')



# all_data = [
#     [43.76,41.96,42.36,41.46,41.53,41.68,41.76,42.12,42.24,41.86],
#     [43.97,43.05,43.15,42.89,42.95,42.79,42.69,43.00,42.56,43.29],
#     [44.27,43.95,43.85,43.75,43.65,44.05,44.15,43.55,43.67,43.95],  
#     [44.20,43.87,42.87,42.94,43.36,43.27,43.17,43.33,43.57,43.65],
#     [43.57,43.43,43.33,43.23,43.14,43.43,43.63,43.53,43.64,43.53],
#     [43.55,43.77,43.87,42.77,42.97,43.37,43.47,42.77,42.76,42.77],
#     [44.47,43.42,43.52,43.62,43.72,43.83,43.92,43.65,44.03,44.15],
#     [44.08,43.69,43.79,43.80,43.90,44.10,44.20,44.30,44.30,44.20],
#     [43.92,42.16,42.26,42.36,42.47,42.16,42.06,41.96,42.07,42.07],
#     [45.57,44.92,45.03,45.12,44.82,45.22,45.05,44.26,44.36,45.12],
#     [45.31,42.28,42.38,42.18,42.08,42.58,42.18,42.18,42.29,42.38],
#     [44.53,40.43,40.53,40.63,40.23,40.33,40.42,40.53,40.43,40.33],
#     [45.36,45.23,45.14,45.25,45.04,45.14,45.12,45.25,45.35,45.25],
#     ]
# labels = ['AR', 'BG', 'DE', 'EL', 'ES', 'FR', 'HI', 'RU', 'TH', 'TR', 'VI', 'ZH', 'Rand']

# fig, ax = plt.subplots()

# # rectangular box plot
# bplot = ax.boxplot(all_data,
#                      vert=True,  # vertical box alignment
#                      patch_artist=True,  # fill with color
#                      labels=labels,
#                      showfliers=False,
#                      showmeans=False)  # will be used to label x-ticks


# # define colors list
# colors = ['gray', 'brown', 'cyan', 'lightgreen', 'lightblue', 'pink', 'navy', 'blue', 'green', 'yellow', 'purple', 'orange', 'red']
# for patch, color in zip(bplot['boxes'], colors):
#     patch.set_facecolor(color)

# # adding horizontal grid lines

# ax.yaxis.grid(True)
# ax.set_ylabel('Accuracy')
# # ax.set_xlabel('Languages')

# # plt.show()

# fig.savefig('/Users/shuang/Downloads/lang.pdf',dpi=600,format='pdf', bbox_inches='tight')
